Modular forms with poles on hyperplane arrangements

We study algebras of meromorphic modular forms whose poles lie on Heegner divisors for orthogonal and unitary groups associated to root lattices. We give a uniform construction of $147$ hyperplane arrangements on type IV symmetric domains for which the algebras of modular forms with constrained poles are free and therefore the Looijenga compactifications of the arrangement complements are weighted projective spaces. We also construct $8$ free algebras of modular forms on complex balls with poles on hyperplane arrangements. The most striking example is the discriminant kernel of the $2U\oplus D_{11}$ lattice, which admits a free algebra on $14$ meromorphic generators. Along the way, we determine minimal systems of generators for non-free algebras of orthogonal modular forms for $26$ reducible root lattices and prove the modularity of formal Fourier--Jacobi series associated to them. By exploiting an identity between weight one singular additive and multiplicative lifts on $2U\oplus D_{11}$, we prove that the additive lift of any (possibly weak) theta block of positive weight and $q$-order one is a Borcherds product; the special case of holomorphic theta blocks of one elliptic variable is the theta block conjecture of Gritsenko, Poor and Yuen.

==> anc/find_relations.sage <==
############################################
## parse the 'find_relations_settings.txt' file.
############################################
from weilrep import *
s = open('find_relations_settings.txt', 'r').read()
L = s.split('*'*10)
w = eval(L[0].split('\n')[1])
nrows = ZZ(w.gram_matrix().nrows()) / 2
k1 = L[1].split('\n')[2].split(', ')
names = ['e_%s'%x for x in k1]
k1 = [int(x) for x in k1]
prec = int(L[6].split('\n')[2])
gens = [w.eisenstein_series(k - nrows, prec) / eisenstein_series_qexp(k, 1)[0] for k in k1]
try:
    k2 = [eval(x+')') if x[-1] != ')' else eval(x) for x in L[2].split('\n')[2].split('), ')]
except IndexError:
    k2 = []
for k, i in k2:
    X = w.cusp_forms_basis(k - nrows, prec)
    try:
        gens += [X[i - 1]]
    except IndexError:
        raise ValueError('There are not enough cusp form Gritsenko lifts of weight %s!'%(k)) from None
    names += ['g_{%s, %s}'%(k, i)]
try:
    k3 = [eval(x+')') if x[-1] != ')' else eval(x) for x in L[3].split('\n')[2].split('), ')]
except IndexError:
    k3 = []
for k, i in k3:
    X = w.modular_forms_basis(k - nrows, prec)
    try:
        gens += [X[i - 1]]
    except IndexError:
        raise ValueError('There are not enough non-cusp form Gritsenko lifts of weight %s!'%(k)) from None
    names += ['f_{%s, %s}'%(k, i)]
try:
    k4 = [eval(x+')') if x[-1] != ')' else eval(x) for x in L[4].split('\n')[2].split('), ')]
    J = JacobiForms(w)
    short_vectors = J._short_vector_norms_by_component()
    ds_dict = w.ds_dict()
except IndexError:
    k4 = []
for k, a, i in k4:
    X = w.nearly_holomorphic_modular_forms_basis(k - nrows, a, prec)
    try:
        f = X[i - 1]
        gens += [f]
    except IndexError:
        raise ValueError('There are not enough singular Gritsenko lifts of weight %s!'%(k)) from None
    d = f.principal_part_coefficients()
    for g in d.keys():
        n = g[-1]
        j = short_vectors[ds_dict[tuple(g[:-1])]]
        if n <= j:
            raise ValueError('The singular Gritsenko lift with input data (%s, %s, %s) does not admit a Fourier--Jacobi series!'%(k, a, i)) from None
    names += ['s_{%s, %s, %s}'%(k, a, i)]
pullback_vectors = [vector(eval(x)) for x in L[5].split('\n')[2].split('; ')]
max_weight = int(L[7].split('\n')[2])
output_name = L[8].split('\n')[2]
try:
    os.remove(output_name)
except FileNotFoundError:
    pass


############################################

def sums_to_wt(wt, weights):
    r"""
    Compute all partitions of 'wt' in terms of the weights 'weights'.

    INPUT:
    - ``wt`` -- a positive integer
    - ``weights`` -- a list of positive integers [wt_0, ..., wt_N]

    OUTPUT:
    a list of all lists [k_0, ..., k_N], k_i nonnegative integers, with the property k_0*wt_0 + ... + k_N*wt_N
    """
    if wt < 0:
        return []
    wt_0 = weights[0]
    if len(weights) > 1:
        return [[j] + x for j in srange(wt // wt_0 + 1) for x in sums_to_wt(wt - wt_0 * j, weights[1:])]
    j = wt / wt_0
    if j.is_integer():
        return [[j]]
    return []

def dimensions_lower_bound(potential_generators, names, max_weight, pullback_vectors):
    r"""
    Compute lower bounds for the dimensions M_k(\Gamma) using polynomials in Gritsenko lifts which are provably linearly independent.

    INPUT:
    ``potential_generators" -- a list of vector-valued modular forms (WeilRepModularForm); input into the additive lift
    ``names" -- a list of strings (names for the lifts of potential_generators)
    ``max_weight" -- an integer: compute relations up to this weight
    ``pullback_vectors" -- a list of lattice vectors

    OUTPUT: None

    ALGORITHM:
    For each vector 'v' in the list 'pullback_vectors', we compute the theta-contractions of all generators to the span of 'v' and compute their theta lifts to obtain paramodular forms of level Norm(v). These are the restrictions of our Gritsenko lifts to the group O(3, 2).
    The space of potential algebraic relations among the original lifts is defined as the intersection of the spaces of relations among the paramodular forms. Since the Fourier series of these paramodular forms are known only to a finite precision, we obtain only an upper bound on the dimension of this space. This yields a lower bound for the dimension of the space of modular forms.
    """
    X = [[x.pullback(pullback_vector).theta_lift() for x in potential_generators] for pullback_vector in pullback_vectors]
    weights = [x.weight() for x in X[0]]
    L = [[] for _ in pullback_vectors]
    d = {}
    redundant = []
    for k in srange(max_weight + 1):
        U = sums_to_wt(k, weights)
        for h in range(len(pullback_vectors)):
            Y = []
            for i, u in enumerate(U):
                d[tuple(u)] = i
                try:
                    j = next(j for j, z in enumerate(u) if z)
                    k_0 = weights[j]
                    if sum(u) > 1:
                        e = vector([0] * len(u))
                        u = vector(u)
                        e[j] = 1
                        Y.append(X[h][j] * L[h][k - k_0][d[tuple(u - e)]])
                    else:
                        Y.append(X[h][j])
                except StopIteration:
                    pass
            L[h].append(Y)
            weight_k_names = ['*'.join(['%s^%s'%(names[i], x) for i, x in enumerate(y) if x]) for y in U]
            weight_k_names = [name.replace('^1', '') for name in weight_k_names]
            if h == 0:
                R = relations(Y)
            else:
                R = R.intersection(relations(Y))
        V = R.basis_matrix()
        s = 'Weight %s:\nDimension lower bound: %s\nPossible relations:\n'%(k, len(Y) - R.dimension()) + '\n'.join(' + '.join(['%s*%s'%(v[i], x) for i, x in enumerate(weight_k_names) if v[i]]) for v in V.rows()) + '\n' + '-'*80
        print(s)
        with open(output_name, 'a') as f:
            f.write(s+'\n')
        for v in V.rows():
            for i, u in enumerate(U):
                if sum(u) == 1 and v[i]:
                    j = next(i for i, u in enumerate(u) if u)
                    redundant.append(names[j])
    s = 'Redundant generators: %s'%(', '.join(redundant) if redundant else 'None')
    print(s)
    with open(output_name, 'a') as f:
        f.write(s+'\n')


############################################
## ready to go!
############################################

dimensions_lower_bound(gens, names, max_weight, pullback_vectors)

==> anc/find_relations_readme.txt <==
This is Sage code which computes relations among modular forms related to orthogonal groups of lattices 2U + L.

**********

REQUIREMENTS
SageMath 9.0 or later
Install the package 'WeilRep' from https://github.com/btw-47/weilrep

**********

Description:
This code computes relations among orthogonal modular forms which are constructed as Eisenstein series or Gritsenko lifts. 
We use the 'pullback trick': the restriction of such a modular form to the span of any lattice vector 'v' can be computed as a paramodular Gritsenko lift of level v^2/2.
To guess relations among orthogonal modular forms, we compute their restrictions to a (user specified) list of lattice vectors, compute the space of relations within each space of paramodular forms, and intersect all of these spaces.

The dimensions of the spaces spanned by the given generators are only * lower bounds * because the relations are not checked to hold on the tube domain for the full lattice 2U+L.
The bound can be improved by increasing the 'precision' or by improving the 'pullback vectors' (see below).

The generators are labelled
e_k (Eisenstein series of weight k)
f_{k, n} (Non cusp form Gritsenko lift #n of weight k)
g_{k, n} (Cusp form Gritsenko lift #n of weight k)
s_{k, a, n} (Singular Gritsenko lift #n of weight k with poles of discriminant at most a)

The output consists of
-- lower bounds for the dimensions
-- potential relations among the generators
in all weights up to the user-specified 'max weight',
and finally a list of potentially 'redundant generators' which can be expressed as polynomials in the other generators.

**********

How to use:

Open the 'find_relations_settings.txt' file.
Above the first row of ***, enter the (positive - definite) lattice L as a 'WeilRep' instance 'w'.
For example, to obtain the root lattice A2, enter either
WeilRep([[2, -1], [-1, 2]])
or
WeilRep(CartanMatrix(['A', 2]))

Enter the generators:
Above the second row of ***, enter the weights of Eisenstein series which are to be considered, separated by commas.
For example, to use Eisenstein series of weights 4, 6, 8, 10 write
4, 6, 8, 10
The weight 'k' must be an even integer at least 4.
If no Eisenstein series are used then leave this line blank.

Above the third row of ***, enter the cuspidal Gritsenko lifts which should be used, in the form
(k, n)
where 'k' is the weight, and 'n' (=1,2,3,...) is the index with respect to the ordering of w.cusp_forms_basis(k - rank(L)/2, ...)
For example, to use the unique cusp form of weight 9 for the root lattice A2, enter
(9, 1)
Pairs (k, n) should be separated by commas.

Above the fourth row of ***, enter the not (necessarily) cuspidal Gritsenko lifts, again in the form
(k, n)
where 'k' is the weight, and 'n' is the index with respect to the ordering of
w.modular_forms_basis(k - rank(L)/2, ...)

Above the fifth row of ***, enter the singular Gritsenko lifts, in the form
(k, a, n)
where 'k' is the weight, 'a' is the maximum possible discriminant of Heegner divisors where these forms have poles, and 'n' (=1,2,3,...) is the index with respect to the ordering of
w.nearly_holomorphic_modular_forms_basis(k - rank(L)/2, a, ...)

Above the sixth row of ***, enter a list of "pullback vectors" separated by semicolons.
This should be a list of integral vectors.
For example, to use pullbacks to the vectors (1, 2) and (2, 1) with respect to the A2 lattice this line should be
[1, 2]; [2, 1]

Above the seventh row of ***, enter the precision to which the input forms should be computed.
(Higher precision is better but makes the algorithm much slower.)

Above the eighth row of ***, enter the maximum weight to which we should find relations.

Finally, enter a filename to which the results should be saved.

Now run 'sage find_relations.sage'!

==> anc/find_relations_settings.txt <==
Weil Representation:
WeilRep([[2, -1], [-1, 2]])
**********
Eisenstein series of weights:
4, 6, 8, 10, 12, 14
**********
Cusp form Gritsenko lifts: (weight, #):
(9, 1)
**********
Non-cusp form Gritsenko lifts: (weight, #):

**********
Singular Gritsenko lifts: (weight, pole_order, #):

**********
Pullback vectors (separated by ;):
[1, 2]; [2, 1]
**********
Precision:
20
**********
Max weight:
20
**********
Filename:
A_2.txt
